A data-driven uncertainty modelling and reduction approach for energy optimisation problems

Taking uncertainty into account is crucial when making strategic decisions. To guard against the risk of adverse scenarios, traditional optimisation techniques incorporate uncertainty on the basis of prior knowledge on its distribution. In this paper, we show how, based on a limited amount of historical data, we can generate from a low-dimensional space the underlying structure of uncertainty that could then be used in such optimisation frameworks. To this end, we first exploit the correlation between the sources of uncertainty through a principal component analysis to reduce dimensionality. Next, we perform clustering to reveal the typical uncertainty patterns, and finally we generate polyhedral uncertainty sets based on a kernel density estimation (KDE) of marginal probability functions.

==> sources/latex_packages/oxford_template/presentation/other/geogebra_javascript.js <==
function ggbOnInit() {}
